Optimized nuclear energy density functionals including long-range pion contributions

Nuclear energy density functionals successfully reproduce properties of nuclei across almost the entire nuclear chart. However, nearly all available functionals are phenomenological in nature and lack a rigorous connection to systematically improvable nuclear forces. This issue might be solved with an energy density functional obtained from first principles. As an intermediate step towards this goal we construct the GUDE family of functionals that is obtained from a hybrid scheme consisting of long-range pion-exchange contributions derived from chiral effective field theory at the Hartree-Fock level and a phenomenological Skyrme part. When including pion contributions beyond next-to-leading order in the chiral expansion, we find significant improvements over a reference Skyrme functional constructed following the same protocol. We analyze the importance of different pion contributions and identify which terms drive the observed improvements. Since pions are incorporated without adding further optimization parameters to the functionals, the improvements can be attributed to the functional form of these terms. Our work therefore suggests that the considered chiral contributions constitute useful ingredients for true ab initio energy density functionals.

==> anc/3n_dme_interpolation_parameters.csv <==
N2LO
g^Rho0Rho0Rho0,71.57652141,-433.60508501,2.3110052,0.69437153,349.19439063,5.74592474,0.43604047,-52.18519131,10.9515255,0.36768885
g^Rho0Rho1Rho1,-71.5708583,126.25035628,3.02090934,0.80648031,-63.99123959,8.81953876,0.50393621,6.05494303,18.81025089,0.418303
g^Rho0Rho0Tau0,425.44130389,928.60952938,3.46137194,0.54369339,2750.3614411,6.27320587,0.38058694,-2267.74172614,9.37745553,0.38138743
g^Rho0Rho1Tau1,-15.52857164,183.56656691,1.29778459,0.66660445,-784.70165682,4.39643165,0.34271641,391.10845232,11.30748473,0.39678957
g^Rho1Rho1Tau0,-141.82178117,-76.27940339,55.39050137,0.72295253,127.15824121,22.88389887,0.53896097,-13.3193609,5.72682706,0.65012572
g^Rho0Rho0DeltaRho0,88.87409248,964.63405168,1.07929304,0.51215591,1202.96095321,10.23057083,0.40862414,-1351.03052644,4.76382612,0.29742802
g^Rho0Rho1DeltaRho1,-59.28778589,-663.80392096,12.31864575,0.46744824,825.62535426,2.87003033,0.22892357,-179.12726229,1.94140521,0.38341541
g^Rho1Rho1DeltaRho0,-29.6336917,-44.12463262,1.73048365,0.54532014,-27.74783161,8.73687996,0.34465879,43.81026026,8.48940368,0.42501086
g^Rho0NablaRho0NablaRho0,649.39695411,182.87463403,9.96922218,0.66665272,-1279.19824149,5.30864449,0.4183351,609.15812293,5.17981036,0.31787122
g^Rho0NablaRho1NablaRho1,-216.46565137,-60.95821223,9.96922202,0.66665272,426.39941935,5.30864447,0.4183351,-203.05271104,5.17981035,0.31787122
g^Rho0NablaRho0J0,-603.23496968,-712.60031538,1.85970986,0.51700435,-327.22419853,11.98903219,0.35079753,679.53762617,8.4129663,0.40645972
g^Rho0NablaRho1J1,201.07832323,237.53343846,1.85970986,0.51700435,109.07473284,11.98903219,0.35079753,-226.51254206,8.4129663,0.40645972
g^Rho1NablaRho1J0,-67.03163081,11.5042205,0.65348495,0.41929728,73.67564712,7.21944618,0.34306631,-34.42029286,5.2458179,0.32944353
g^Rho1NablaRho0J1,201.08966806,238.6725773,2.09338764,0.46538651,-18.62955416,5.28669983,0.23453759,-142.78246477,8.13159872,0.38130694
g^Rho0J0J02,33.02007873,507.69103781,3.82670437,0.53594825,1745.31278268,6.62924523,0.38933857,-1350.93431728,9.24673477,0.37850509
g^Rho0J1J12,-279.11457155,-312.08470013,2.84003336,0.52690249,-56.24878207,18.81882074,0.36427616,238.96751607,12.74333273,0.43301875
g^Rho1J0J12,-22.03337094,123.13702617,1.1614627,0.47633131,209.39702793,10.97476534,0.40514386,-185.85816118,6.96995762,0.32884839
g^Rho0J0J03,-37.90160111,-343.26827449,3.99752373,0.53270473,-1256.18400446,6.58337838,0.38530732,964.44490836,9.35002069,0.37958801
g^Rho0J1J13,280.76177937,86.79262587,3.35403428,0.63716286,317.86937949,4.63875705,0.35610974,-308.21014012,9.85824315,0.38934391
g^Rho1J0J13,25.28081813,-91.74347536,1.3797723,0.50334296,-174.41264517,6.90663667,0.34807839,143.68576634,6.78890242,0.38043174

NLOD
g^Rho0Rho0Rho0,0.00684091,-322.68036199,2.17151365,0.68253872,316.97540222,5.49535722,0.43823238,-59.45548939,11.31056519,0.37786182
g^Rho0Rho1Rho1,-0.0001812,101.87418797,2.49772455,0.75598175,-95.43560152,6.47547553,0.47797907,15.7878185,14.67068284,0.40439043
g^Rho0Rho0Tau0,-0.03978944,918.34987921,3.27870135,0.51674643,3751.4495978,6.37261142,0.36736808,-2776.24874893,9.22705223,0.38001759
g^Rho0Rho1Tau1,0.01534175,-321.5168149,3.57221349,0.52108444,-1307.53060191,6.39421168,0.37608951,973.37014172,9.13875541,0.37876749
g^Rho1Rho1Tau0,0.00439715,-108.91440577,2.48605716,0.53094873,-111.6531794,10.79931024,0.34186612,116.83235883,10.20297006,0.41727198
g^Rho0Rho0DeltaRho0,0.00544984,-70.10907569,4.6207845,0.82943977,-354.30124438,6.25777116,0.49657816,252.97575485,13.30363036,0.40832138
g^Rho0Rho1DeltaRho1,-0.00173953,28.85032747,4.90490883,0.82010357,129.30775703,6.76433595,0.50624436,-94.45879476,13.46554679,0.40936917
g^Rho1Rho1DeltaRho0,0.00057109,-10.3829143,1.55050436,0.61631177,28.0587162,6.38340999,0.46708467,-13.7992586,12.82974939,0.40303995
g^Rho0NablaRho0NablaRho0,318.84598786,-93.26439067,4.28472296,0.72689026,-165.28756226,7.95087944,0.53357094,57.09597193,15.27440501,0.41599544
g^Rho0NablaRho1NablaRho1,-106.28199595,31.08812991,4.28472296,0.72689027,55.09585362,7.95087946,0.53357094,-19.03199021,15.27440527,0.41599545
g^Rho0NablaRho0J0,0.02490492,-500.98105673,1.84497005,0.51438701,-571.77371665,9.95778162,0.34270125,583.94119059,7.9848124,0.39952074
g^Rho0NablaRho1J1,-0.00830164,166.99367363,1.84497006,0.51438702,190.5912464,9.95778131,0.34270125,-194.64706364,7.98481249,0.39952074
g^Rho1NablaRho1J0,0.00048674,-13.70303338,2.10335611,0.53295771,-12.50014241,9.93307768,0.34254001,13.81114025,8.53901891,0.41008993
g^Rho1NablaRho0J1,-0.00340721,95.92123368,2.10335611,0.53295771,87.50099686,9.93307768,0.34254001,-96.67798172,8.53901891,0.41008993
g^Rho0J0J02,-0.02568976,467.01449164,3.60207635,0.51519535,2082.30023694,6.42648723,0.37147976,-1526.08515777,9.3178879,0.37986654
g^Rho0J1J12,0.01201745,-227.44321193,2.68929616,0.52335783,-230.93339215,11.73247873,0.34250815,241.04281349,11.39622758,0.42309351
g^Rho1J0J12,0.00330043,-65.94379269,2.93764381,0.51158807,-270.73762915,6.15204192,0.36780654,200.94436907,8.65999786,0.37906118
g^Rho0J0J03,0.0180332,-299.28105263,3.58892385,0.50909632,-1514.80985132,6.41507298,0.36435318,1088.08535602,9.48587475,0.38175102
g^Rho0J1J13,-0.00884878,156.49524393,2.51180233,0.51830905,172.82698873,11.48932179,0.34242114,-175.20126082,10.87746196,0.4181221
g^Rho1J0J13,-0.00204359,41.26651901,3.07346782,0.50952856,198.77565361,6.07226239,0.3622984,-143.5596233,8.89124341,0.38132105

N2LOD
g^Rho0Rho0Rho0,70.07684754,-395.59528646,2.32153568,0.69525744,313.10875829,5.77285131,0.43566592,-45.57417459,10.86635171,0.36591749
g^Rho0Rho1Rho1,-70.07226045,113.8527805,3.07043884,0.81195159,-51.61284137,9.55785808,0.51738763,3.26269913,25.36115441,0.444602
g^Rho0Rho0Tau0,429.18074143,801.78660229,3.49544361,0.54960819,2288.31277998,6.24155837,0.38281538,-1920.58186018,9.41132023,0.3816123
g^Rho0Rho1Tau1,-18.01019119,217.44689852,1.24982137,0.59795882,-651.29317235,4.09588611,0.33931033,298.26261625,11.89731008,0.40095163
g^Rho1Rho1Tau0,-143.06105822,-71.03852655,2.95042865,0.59843202,145.01496234,9.80930341,0.42803398,-26.29890915,8.81678684,0.294848
g^Rho0Rho0DeltaRho0,87.01340906,886.88382911,1.08114208,0.50894262,1121.85906618,10.09838115,0.40633096,-1247.76637188,4.83860335,0.2997708
g^Rho0Rho1DeltaRho1,-58.05131564,-647.84327818,11.83318546,0.45911096,838.14079146,2.76414606,0.22476586,-195.28538613,1.93406291,0.36660638
g^Rho1Rho1DeltaRho0,-29.01300405,-42.02317217,1.74059742,0.54304234,-25.02616129,9.19193674,0.34446136,41.02391725,8.62650209,0.42609916
g^Rho0NablaRho0NablaRho0,611.44648573,163.10234101,9.98607421,0.66626404,-1160.80406343,5.29000106,0.41737961,549.50581218,5.0885319,0.3154048
g^Rho0NablaRho1NablaRho1,-203.81421745,-121.79453837,14.68460154,0.49925495,520.35349169,1.92454058,0.25220884,-198.80128733,1.89174615,0.33277404
g^Rho0NablaRho0J0,-603.23800309,-652.63768793,1.86096511,0.51736677,-262.94185792,-12.39218806,0.35247016,612.34500903,8.4570298,0.40694596
g^Rho0NablaRho1J1,201.07933436,-217.54589418,-1.86096511,0.51736677,87.64728673,12.39218796,0.35247016,-204.11500283,8.45702982,0.40694596
g^Rho1NablaRho1J0,-67.03149721,9.31212316,0.74015068,0.42050106,73.21122013,7.22056281,0.34136361,-33.21370314,5.48189814,0.33928545
g^Rho1NablaRho0J1,201.07994378,265.39447233,2.03611637,0.44614814,-64.42928463,3.50070811,0.2348297,-128.39854851,8.05080458,0.37745924
g^Rho0J0J02,36.54319715,447.60162123,3.86003463,0.53982568,1480.03997523,6.6708988,0.39220405,-1156.79381392,9.26128088,0.37855604
g^Rho0J1J12,-280.28807606,-285.96519562,2.8529641,0.52731487,-34.69201681,22.21724799,0.37413927,214.71208945,12.87790372,0.43311581
g^Rho1J0J12,-24.38132448,122.5997641,1.18651162,0.46882966,223.88732572,11.11111928,0.40411734,-193.48299043,7.35515614,0.33290168
g^Rho0J0J03,-41.32185625,-303.15298334,4.04679943,0.53716432,-1057.72990883,6.6266922,0.38860568,821.96494419,9.36844612,0.3796579
g^Rho0J1J13,281.89368558,128.85344983,3.1697375,0.57516388,-268.42019627,11.62905488,0.44285094,46.6707891,9.52189228,0.29544765
g^Rho1J0J13,27.55784196,-87.48188426,1.40499398,0.51188112,-169.18527627,7.09703365,0.34514301,138.33651739,6.85567614,0.38003588


==> anc/README.txt <==
Description of supplemental files
_____________________________________________________________________________________

gauss_parameters.csv:

Coefficients used for approximating the central NN potentials up to different chiral
orders by sums of Gaussians according to Eqs. (7) and (8). These approximations are
used when determining Hartree energies from long-range NN forces. At LO there is no
Hartree contribution from central long-range NN forces. Values marked with * are
determined from the other coefficients following Eq. (10). mu_i are given in fm; W_i
and H_i are in MeV.

Format: Parameter,i=1,i=2,i=3,i=4,i=5

_____________________________________________________________________________________

nn_dme_interpolation_parameters.csv:

Coefficients used for approximating the NN g coefficient functions at different
chiral orders according to Eq. (17). These approximations are used when determining
Fock energies from long-range NN forces. g(0) and a_i are given in MeV*fm^3 for the
g_t^RhoRho coefficients and in MeV*fm^5 for the other coefficients; b_i are in
fm^(3*c_i); c_i are unitless.

Format: Order,Coefficient,g(0),a_1,b_1,c_1,a_2,b_2,c_2,a_3,b_3,c_3

_____________________________________________________________________________________

3n_dme_interpolation_parameters.csv:

Coefficients used for approximating the 3N g coefficient functions at different
chiral orders according to Eq. (18). These approximations are used when determining
Fock energies from long-range 3N forces. g(0) and a_i are given in MeV*fm^6 for the
g^Rho0Rho0Rho0 and g^Rho0Rho1Rho1 coefficients and in MeV*fm^8 for the other
coefficients; b_i are in fm^(3*c_i); c_i are unitless.

Format: Order,Coefficient,g(0),a_1,b_1,c_1,a_2,b_2,c_2,a_3,b_3,c_3

_____________________________________________________________________________________

inm_properties_edf_parameters.csv:

Parameters of the different GUDE variants obtained in this work. The first block
contains infinite nuclear matter properties, the second block contains volume
parameters, the third block contains surface and pairing parameters. rho_c is given
in fm^-3; E_sat, K, a_sym, and L_sym are in MeV; Ms*^-1 and gamma are unitless;
C_t0^RhoRho and V_0^q are in MeV*fm^3; C_tD^RhoRho are in MeV*fm^(3+3*gamma);
C_t^RhoTau, C_t^RhoDeltaRho, C_t^RhoNablaJ, and C_t^JJ are in MeV*fm^5.

Values are given in every row for the different GUDE variants in the order:
no_chiral,LO,NLO,N2LO,N2LO+3N,NLOD,NLOD+3N,N2LOD,N2LOD+3N,min_chiral


==> anc/gauss_parameters.csv <==
NLO
mu_i,1.86131287,1.12300643,0.59240568,0.54671089,0.52319471
W_i,0.32146214,5.88863622,-135.51529719,297.85480634,*
H_i,0.64292427,11.77727244,-271.03059437,595.70961268,*

N2LO
mu_i,1.66753435,1.02832437,0.55727139,0.51928888,0.49406372
W_i,-2.56803643,-67.47958913,1311.9718369,-2370.68104675,*
H_i,1.57682049,13.12809841,-529.64786309,1110.92553549,*

NLOD
mu_i,1.62821265,1.01070846,0.55645041,0.51428659,0.48488017
W_i,-2.09231682,-58.50774389,915.40404957,-1548.75975845,*
H_i,2.22250339,28.53991214,-616.43546849,1140.92424311,*

N2LOD
mu_i,1.52504335,0.97643974,0.58051942,0.50666114,0.45478089
W_i,-3.4204376,-85.75456698,559.10517748,-748.25866648,*
H_i,2.74712238,37.36473037,-270.79943498,379.88799813,*

min_chiral
mu_i,1.66753435,1.02832437,0.55727139,0.51928888,0.49406372
W_i,-3.35644667,-74.04363834,1576.79576845,-2926.14381449,*
H_i,0,0,0,0,0


==> anc/inm_properties_edf_parameters.csv <==
rho_c,0.154627169411,0.154303144789,0.154226259928,0.157793806119,0.157486876105,0.155709993057,0.156149730840,0.156058882801,0.156813492712,0.158320771949
E_sat,-15.800000000000,-15.800000000000,-15.800000000000,-15.800000000000,-15.800616998453,-15.800000000000,-15.800000000000,-15.800102976797,-15.800000000000,-15.830489429419
K,260.000000000000,260.000000000000,260.000000000000,222.156593353110,215.169356474590,240.808221093433,230.949151224973,236.005642349311,222.416912344691,223.630206851283
Ms*^-1,0.978839576101,0.957867810987,0.964135745363,0.904830473154,0.902703170998,0.900000000000,0.900000000000,0.900000000000,0.905719909546,0.917314720948
a_sym,29.947210313911,30.978216830087,30.986838554975,28.074820719918,28.451479688262,28.428458797856,28.626512099783,28.369536937852,28.602819659721,28.577424273449
L_sym,41.403904423455,59.557448115842,58.929019086329,34.060157484891,30.000000000000,30.000000000000,30.000000000000,30.000000000000,30.000000000000,30.000000000000

gamma,0.467263432298,0.546480922673,0.540882297860,0.357775594821,0.319538883549,0.431779369362,0.384939622666,0.418363370995,0.352278673161,0.362663291944
C_00^RhoRho,-561.574759359268,-493.058564597872,-498.957046546663,-478.951236446318,-501.232885679247,-440.938935889774,-469.857840471662,-414.369855992484,-458.396246964073,-448.578042957372
C_10^RhoRho,256.474663025436,175.538652625862,204.964233368850,235.191476661434,261.803481772101,284.283915306429,288.304375621062,279.524263500407,285.958998855606,286.449908366876
C_0D^RhoRho,771.750124201856,768.064508176791,766.317903878558,833.551447837586,764.649967500623,809.551223282430,767.900402193295,811.152130814301,748.328203770542,779.731289336407
C_1D^RhoRho,-181.043240471329,33.936998900947,24.913775413192,-121.330749372288,-130.245002801239,-173.207338795374,-151.389711052263,-170.098645717210,-140.028897836411,-194.621139274718
C_0^RhoTau,-2.837616482543,-16.190279488495,-14.209397829203,-18.209345664596,-9.398965365351,-14.096195660203,-9.524118644763,-15.995822703350,-6.596697454552,-10.837386895911
C_1^RhoTau,-36.341012236782,-35.726054317483,-38.585788581052,-31.950345032664,-37.277035498261,-37.749109651897,-39.964501294777,-34.992927741677,-38.732389764759,-43.559363769733

C_0^RhoDeltaRho,-41.360848533130,-37.545052176577,-38.371794543031,24.465063253444,9.378165496721,18.539204011377,8.200442328120,26.968499942733,10.902157094320,22.529939892151
C_1^RhoDeltaRho,-6.374069800438,-25.027969820239,-15.125440400090,-83.185726333287,-21.558434473671,-12.897887316614,-3.446180836062,-17.334941009556,-5.618125888100,-38.778743461627
C_0^RhoNablaJ,-62.313930655808,-72.932103517243,-74.231820778061,-82.640189908239,-88.285325114483,-65.546614691409,-77.680866629115,-65.286022206501,-86.266268448317,-61.387891370955
C_1^RhoNablaJ,10.977633021104,18.125118740293,15.511063252752,-39.280488365461,18.589884361762,17.547827284007,23.477142920847,14.859271726909,19.740383628060,3.420560145465
C_0^JJ,-43.423511618874,-75.136767306096,-75.772408878502,-53.445835417236,-78.114179451175,-100.354612097779,-97.434123976374,-103.341411270896,-83.747599638699,-38.769378630534
C_1^JJ,-30.103491321307,-15.011691854820,-12.348909278163,12.327645481616,1.315540158379,-10.200098932881,-8.006188367761,-10.985856263538,-2.583113081550,-4.165622753717
V_0^n,-218.419431592498,-219.915976826743,-220.892182633822,-207.226762414622,-209.130669015408,-205.784647956353,-207.169326157773,-206.505019988227,-209.097262418973,-206.524796058254
V_0^p,-259.856127510740,-263.026416045582,-263.198015767857,-246.409461917164,-255.482939431158,-251.862480617309,-253.725925110936,-252.490375645438,-255.283725837575,-249.407465691641


==> anc/nn_dme_interpolation_parameters.csv <==
LO
g_0^RhoRho,-97.07881984,-26.33415268,1.15968367,0.78682673,-15.46310793,12.06121805,0.51741515,50.45223482,7.70960649,0.39387698
g_1^RhoRho,32.35960661,8.77808042,1.1596813,0.78682526,5.15436495,12.06121658,0.51741529,-16.8174152,7.70960355,0.39387698
g_0^RhoDeltaRho,-135.32856496,13.407924,6.81783366,0.54681249,108.74035633,8.0899538,0.3372042,-39.50550809,6.36539956,0.38081555
g_1^RhoDeltaRho,45.10952165,-4.46929647,6.81784374,0.54681252,-36.24680684,8.08995159,0.3372042,13.16851187,6.36539945,0.38081545
g_0^RhoTau,541.31425985,-53.63214058,6.81783057,0.54681273,-434.96079021,8.08995845,0.3372042,158.0217791,6.36540398,0.38081587
g_1^RhoTau,-180.4380866,17.87710569,6.81784231,0.54681238,144.98734373,8.08994904,0.3372042,-52.67409525,6.36539664,0.38081527
g_0^JJ2,511.61547649,-61.25420394,5.48058612,0.55070346,-365.93026474,7.88294429,0.33744796,128.58302821,5.20501045,0.36349666
g_1^JJ2,-170.53849216,20.41805322,5.48058302,0.55070337,121.97676331,7.88294431,0.33744796,-42.86101182,5.20500921,0.36349661
g_0^JJ1,-496.76097489,2.71270457,2.1819508,1.96712993,424.36020877,7.57739801,0.33924351,-169.36884657,3.8743758,0.26505716
g_1^JJ1,165.58699162,-0.90421927,2.18198746,1.96714521,-141.45339805,7.57739761,0.33924351,56.45625921,3.87437749,0.26505726

NLO
g_0^RhoRho,-92.41355842,-28.34988333,1.20888028,0.75558849,-12.94485868,13.39064895,0.5334863,47.83317754,7.892853,0.3969647
g_1^RhoRho,18.11302888,14.79877014,1.66043525,0.72679877,-8.89157307,6.83222086,0.49031392,-5.11181256,11.43586451,0.42506007
g_0^RhoDeltaRho,-133.74595386,51.82626808,0.0913388,0.35438383,139.15156669,7.63690466,0.34077012,-57.75225162,5.94231044,0.33943876
g_1^RhoDeltaRho,41.05873099,-10.24825043,0.79134946,0.4310224,-48.97773138,8.06847151,0.34771878,25.51803042,5.43709028,0.31364911
g_0^RhoTau,534.98380582,-335.83656427,0.05598505,0.35409507,-556.2914317,7.63708071,0.34074733,230.74429971,5.94181678,0.33949128
g_1^RhoTau,-164.23492575,40.91548752,0.79046073,0.43095495,195.72360521,8.06544158,0.34766085,-101.89378157,5.43628934,0.31378112
g_0^JJ2,529.57522492,-57.84620801,4.92230096,0.54184285,-380.59101845,7.81863986,0.33784644,134.02923054,4.91461682,0.34798107
g_1^JJ2,-175.1250194,19.07294059,5.02769429,0.54286612,126.06678955,7.8250737,0.3377416,-44.27711265,4.97255435,0.35081288
g_0^JJ1,-493.05125617,4.13820775,1.5595685,1.69152959,424.2222992,7.57394161,0.33930321,-171.18234012,3.87308863,0.26573633
g_1^JJ1,169.29705493,-0.2770622,7.97074815,3.16520682,-141.66783689,7.59409229,0.33880311,55.3575941,3.81829948,0.2599431

N2LO
g_0^RhoRho,-79.10772958,-3.4324853,44.9598192,0.81908524,-22.03954946,1.81426179,0.59307665,36.33361687,7.99008453,0.39602742
g_1^RhoRho,70.30990746,-19.63100451,2.12466073,0.75754654,11.29789897,8.12817325,0.46620153,-21.21852228,6.91761405,0.38145279
g_0^RhoDeltaRho,-130.28399229,18.46055189,0.47395544,0.38626017,139.06348073,7.72342999,0.34197297,-60.93430798,5.78308494,0.33417342
g_1^RhoDeltaRho,53.1866524,-10.110001,2.49672858,0.48923686,-48.84118522,8.09083046,0.34827939,22.53724987,5.74782591,0.31887196
g_0^RhoTau,521.135967,-73.8546318,0.47364638,0.38624956,-556.19715668,7.72347678,0.34196929,243.69204193,5.78293584,0.33418073
g_1^RhoTau,-212.74660524,40.42239611,2.4975739,0.48932086,195.24412654,8.08977602,0.3482456,-90.05963776,5.74565081,0.31889845
g_0^JJ2,572.3103163,-60.00862487,3.62450353,0.52089999,-424.69988278,7.78709362,0.34059428,159.184447,4.50394508,0.3078275
g_1^JJ2,-136.24010267,39.53070644,0.70890691,0.64016884,157.80663431,7.87349892,0.34112674,-96.84573494,3.70879359,0.26407909
g_0^JJ1,-484.38590877,8.57193405,1.05799803,1.34645357,422.20185007,7.56558238,0.33915302,-176.11158181,3.79147441,0.26513079
g_1^JJ1,166.40823648,-0.67818505,3.08305634,2.24834309,-141.06149516,7.57758001,0.33893988,56.24897996,3.80569197,0.26263326

NLOD
g_0^RhoRho,-60.14658512,-3.16720524,50.49435883,0.82859707,-31.52204879,1.93682017,0.5901039,35.5232672,8.13056314,0.3975068
g_1^RhoRho,52.37859632,-7.07275074,2.45906018,0.81232586,6.94319583,10.19403277,0.49253593,-17.75549938,7.51538732,0.39009406
g_0^RhoDeltaRho,-126.45076307,30.27524326,0.72109244,0.41316796,158.5214799,8.29246559,0.35194518,-82.7407891,5.7211979,0.30915206
g_1^RhoDeltaRho,48.9344303,-5.36934133,2.35795126,0.47368504,-45.24932283,7.77717922,0.34200105,18.8204616,5.85388589,0.33689631
g_0^RhoTau,505.80305243,-121.10101339,0.72108874,0.41316751,-634.08600437,8.29246171,0.35194516,330.96299845,5.72120188,0.30915224
g_1^RhoTau,-195.73771936,21.46921592,2.35906795,0.47375698,180.9026978,7.7777449,0.34198597,-75.21507567,5.85274802,0.33692326
g_0^JJ2,574.64472845,-59.56870901,3.41288542,0.51633412,-432.71197231,7.80200472,0.34123976,164.15790566,4.53137473,0.30350424
g_1^JJ2,-143.02230529,30.18127614,0.69305891,0.68401902,159.72268539,7.87613684,0.34122979,-91.22185476,3.83484069,0.26484587
g_0^JJ1,-486.52971709,7.30797711,1.13423979,1.41351018,422.77914298,7.56762135,0.33920149,-174.81916391,3.81498901,0.26536649
g_1^JJ1,168.82291999,-0.32100437,6.35218439,2.94364366,-141.67244207,7.59195057,0.33894868,55.36519983,3.8448602,0.26138462

N2LOD
g_0^RhoRho,-68.31377533,-3.59635657,44.45411916,0.82004432,-29.16811801,1.8222918,0.60550851,36.97301329,7.92706225,0.39551006
g_1^RhoRho,62.10657598,-16.76353067,1.96670252,0.74644045,7.37885622,9.00236613,0.46371583,-16.98345581,7.49563382,0.38594565
g_0^RhoDeltaRho,-129.4789399,29.11159547,0.67021255,0.40200894,164.1282939,8.49817333,0.35438431,-84.81270262,5.91721342,0.30662559
g_1^RhoDeltaRho,50.62242362,-8.6237543,2.32438848,0.48619696,-46.90658878,7.89960103,0.34506912,21.08067734,5.76125955,0.32784266
g_0^RhoTau,517.91575966,-116.44663827,0.67020962,0.40200869,-656.51355402,8.49817525,0.35438435,339.25100388,5.91721743,0.30662561
g_1^RhoTau,-202.48969101,34.47731298,2.32522493,0.48627482,187.51212002,7.89955865,0.34504414,-84.23796988,5.75965993,0.32787014
g_0^JJ2,580.39264426,-64.4179119,3.07023924,0.51431124,-444.27677392,7.85434902,0.34233106,173.64713627,4.5490119,0.2962843
g_1^JJ2,-138.92540319,24.44869049,0.80851073,0.81213484,158.2226601,7.85645987,0.34063476,-92.64599488,3.69828129,0.26264804
g_0^JJ1,-481.22082185,10.3134857,0.98996821,1.27631968,421.39092727,7.5630666,0.33908641,-178.01832935,3.75835785,0.26477916
g_1^JJ1,168.00949354,-0.42045848,4.64703385,2.64131842,-141.530765,7.58687068,0.33901642,55.57655912,3.84878064,0.26242595

min_chiral
g_0^RhoRho,-97.07040519,-18.40472963,8.9361218,0.66350964,-193.21996073,-1.75467978,0.34266784,188.97979265,2.67961719,0.23176782
g_1^RhoRho,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
g_0^RhoDeltaRho,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
g_1^RhoDeltaRho,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
g_0^RhoTau,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
g_1^RhoTau,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
g_0^JJ2,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
g_1^JJ2,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
g_0^JJ1,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
g_1^JJ1,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0

